Combinatorial BLAS 2.0: Scaling combinatorial algorithms on distributed-memory systems

Combinatorial algorithms such as those that arise in graph analysis, modeling of discrete systems, bioinformatics, and chemistry, are often hard to parallelize. The Combinatorial BLAS library implements key computational primitives for rapid development of combinatorial algorithms in distributed-memory systems. During the decade since its first introduction, the Combinatorial BLAS library has evolved and expanded significantly. This paper details many of the key technical features of Combinatorial BLAS version 2.0, such as communication avoidance, hierarchical parallelism via in-node multithreading, accelerator support via GPU kernels, generalized semiring support, implementations of key data structures and functions, and scalable distributed I/O operations for human-readable files. Our paper also presents several rules of thumb for choosing the right data structures and functions in Combinatorial BLAS 2.0, under various common application scenarios.

==> figures/hipmcl-cpu-vs-gpu.py <==
import os
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.ticker
from matplotlib.ticker import ScalarFormatter


plt.rc('text', usetex=True)
plt.rc('font', family='serif')

schemes = ['cpu', 'cpu+gpu']
colors = {'cpu': 'crimson',
          'cpu+gpu': 'royalblue'}
marks = {'cpu': 'o',
         'cpu+gpu': 's'}
linestyles = {'cpu': '-',
              'cpu+gpu': '-'}
mats = ['archaea', 'eukarya', 'isolates3']

res = {}
res[('cpu', 'archaea')] = [(16, 226.5), (25, 171.3), (36, 134.9), (49, 110.2), (64, 79.4), (81, 70.7), (100, 66.4), (121, 55.6), (144, 55.7)]
res[('cpu', 'eukarya')] = [(16, 466.8 ), (25, 362.8 ), (36, 284.3 ), (49, 261.3 ), (64, 164.9 ), (81, 147.4 ), (100, 135.1), (121, 123.1), (144, 111.2)]
res[('cpu', 'isolates3')] = [(36,1391.9),(49,1244.5),(64,744.8 ),(81,696.1 ),(100,628.5),(121,546.1),(144,515.9),(169,484.1),(196,458.9)]
res[('cpu+gpu', 'archaea')] = [(16, 80.2 ), (25, 60.7 ), (36, 52.4 ), (49, 46.0 ), (64, 41.1 ), (81, 39.2 ), (100, 38.3), (121, 39.0), (144, 38.5)]
res[('cpu+gpu', 'eukarya')] = [(16, 155.7), (25, 124.4), (36, 95.8 ), (49, 106.0), (64, 81.3 ), (81, 76.1 ), (100, 79.4), (121, 66.5), (144, 64.9)]
res[('cpu+gpu', 'isolates3')] = [(36,420.2 ),(49,453.8 ),(64,338.5 ),(81,319.4 ),(100,300.4),(121,270.1),(144,259.9),(169,246.5),(196,237.4)]



f = plt.figure(figsize=(13.5, 4))

# archaea
ax = f.add_subplot(131)
mat = mats[0]
nps = [x[0] for x in res[('cpu', mat)]]
tmp = [x[1] for x in res[('cpu', mat)]]
ax.plot(nps, tmp, label=r'CombBLAS', color=colors['cpu'],
        linestyle=linestyles['cpu'], marker=marks['cpu'],
        markersize=9, fillstyle='none', markeredgewidth=1.5, linewidth=1.5)
tmp = [x[1] for x in res[('cpu+gpu', mat)]]
ax.plot(nps, tmp, label=r'CombBLAS-GPU', color=colors['cpu+gpu'],
        linestyle=linestyles['cpu+gpu'], marker=marks['cpu+gpu'],
        markersize=8, fillstyle='none', markeredgewidth=1.5, linewidth=1.5)
# ax.set_title(mat, fontsize=22)
ax.set_title('Archaea', fontsize=22)
ax.set_xscale('log', basex=2)
ax.set_yscale('log', basey=2)
ax.yaxis.set_major_formatter(matplotlib.ticker.FuncFormatter(lambda y, _: '{:g}'.format(y)))
ax.xaxis.set_major_formatter(matplotlib.ticker.FuncFormatter(lambda y, _: '{:g}'.format(y)))
ax.set_xlim(12, 192)
ax.set_xticks([16, 32, 64, 128])
ax.yaxis.grid(b=True, linestyle=':')
ax.tick_params(axis='both', which='major', labelsize=18)
# plt.locator_params(axis='y', numticks=4)
ax.yaxis.set_major_locator(plt.MaxNLocator(5))

# eukarya
ax = f.add_subplot(132)
mat = mats[1]
nps = [x[0] for x in res[('cpu', mat)]]
tmp = [x[1] for x in res[('cpu', mat)]]
ax.plot(nps, tmp, label=r'CombBLAS', color=colors['cpu'],
        linestyle=linestyles['cpu'], marker=marks['cpu'],
        markersize=9, fillstyle='none', markeredgewidth=1.5, linewidth=1.5)
tmp = [x[1] for x in res[('cpu+gpu', mat)]]
ax.plot(nps, tmp, label=r'CombBLAS-GPU', color=colors['cpu+gpu'],
        linestyle=linestyles['cpu+gpu'], marker=marks['cpu+gpu'],
        markersize=8, fillstyle='none', markeredgewidth=1.5, linewidth=1.5)
# ax.set_title(mat, fontsize=22)
ax.set_title('Eukarya', fontsize=22)
ax.set_xscale('log', basex=2)
ax.set_yscale('log', basey=2)
ax.yaxis.set_major_formatter(matplotlib.ticker.FuncFormatter(lambda y, _: '{:g}'.format(y)))
ax.xaxis.set_major_formatter(matplotlib.ticker.FuncFormatter(lambda y, _: '{:g}'.format(y)))
ax.set_xlim(12, 192)
ax.set_xticks([16, 32, 64, 128])
ax.yaxis.grid(b=True, linestyle=':')
ax.tick_params(axis='both', which='major', labelsize=18)
# plt.locator_params(axis='y', numticks=4)
ax.yaxis.set_major_locator(plt.MaxNLocator(5))

# isolates-03
ax = f.add_subplot(133)
mat = mats[2]
nps = [x[0] for x in res[('cpu', mat)]]
tmp = [x[1] for x in res[('cpu', mat)]]
ax.plot(nps, tmp, label=r'CombBLAS', color=colors['cpu'],
        linestyle=linestyles['cpu'], marker=marks['cpu'],
        markersize=9, fillstyle='none', markeredgewidth=1.5, linewidth=1.5)
tmp = [x[1] for x in res[('cpu+gpu', mat)]]
ax.plot(nps, tmp, label=r'CombBLAS-GPU', color=colors['cpu+gpu'],
        linestyle=linestyles['cpu+gpu'], marker=marks['cpu+gpu'],
        markersize=8, fillstyle='none', markeredgewidth=1.5, linewidth=1.5)
# ax.set_title(mat, fontsize=22)
ax.set_title('Isolates1', fontsize=22)
ax.set_xscale('log', basex=2)
ax.set_yscale('log', basey=2)
ax.yaxis.set_major_formatter(matplotlib.ticker.FuncFormatter(lambda y, _: '{:g}'.format(y)))
ax.xaxis.set_major_formatter(matplotlib.ticker.FuncFormatter(lambda y, _: '{:g}'.format(y)))
ax.set_xlim(24, 300)
ax.set_xticks([32, 64, 128, 256])
ax.yaxis.grid(b=True, linestyle=':')
ax.tick_params(axis='both', which='major', labelsize=18)
# plt.locator_params(axis='y', numticks=4)
ax.yaxis.set_major_locator(plt.MaxNLocator(5))



plt.text(0.06, 0.70, r'runtime (sec.)', fontsize=24, rotation=90, transform=plt.gcf().transFigure)
plt.text(0.41, -0.07, r'number of processes', fontsize=24, transform=plt.gcf().transFigure)

handles, labels = ax.get_legend_handles_labels()
lgd = ax.legend(handles, labels, loc='upper center',
                bbox_to_anchor=(-0.7, 1.4),
                fontsize=22, ncol=5, fancybox=True)

plt.savefig(os.path.basename(__file__)[:-2] + 'pdf', format='pdf', bbox_inches='tight', dpi=300)


==> figures/hipmcl-spgemm-bars.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.ticker
from matplotlib.ticker import ScalarFormatter
import itertools
import os


plt.rc('text', usetex=True)
plt.rc('font', family='serif')

stacks = ['SpGEMM', 'Other']
mats = ['archaea', 'eukarya', 'isolates3']
matlabels = ['Archaea', 'Eukarya', 'Isolates1']
schemes = ['cpu', 'cpu+gpu']

barw = 0.16


res = {}
res[('cpu', 'archaea')] = [(16, 165.2, 226.5),(25, 127.1, 171.3),(36, 97.3, 134.9 ),(49, 76.2, 110.2 ),(64, 50.9, 79.4	 ),(81, 43.3, 70.7	 ),(100, 38.7, 66.4 ),(121, 32.3, 55.6 ),(144, 30.5, 55.7 ) ]
res[('cpu', 'eukarya')] = [(16,345.5,466.8),(25,271.3,362.8),(36,209.9,284.3),(49,180.6,261.3),(64,104.4,164.9),(81,90.1,147.4 ),(100,80.5,135.1),(121,70.5,123.1),(144,63.4,111.2)]
res[('cpu', 'isolates3')] = [(36,1061.3,1391.9),(49,904.8,1244.5 ),(64,492.4,744.8	 ),(81,444.8,696.1	 ),(100,399.6,628.5 ),(121,339.2,546.1 ),(144,314.6,515.9 ),(169,294.4,484.1 ),(196,275.3,458.9 )]
res[('cpu+gpu', 'archaea')] = [(16, 22.1, 80.2 ),(25, 23.0, 60.7	),(36, 19.7, 52.4	),(49, 14.9, 46.0	),(64, 13.6, 41.1	),(81, 13.4, 39.2	),(100, 12.5, 38.3),(121, 13.5, 39.0),(144, 13.2, 38.5)]
res[('cpu+gpu', 'eukarya')] = [(16,43.1,155.7),(25,43.4,124.4),(36,33.8,95.8 ),(49,32.2,106.0),(64,23.6,81.3 ),(81,22.9,76.1 ),(100,24.3,79.4),(121,19.8,66.5),(144,20.9,64.9)]
res[('cpu+gpu', 'isolates3')] = [(36,161.3,420.2),(49,132.6,453.8),(64,84.3,338.5 ),(81,77.7,319.4 ),(100,73.7,300.4),(121,65.3,270.1),(144,62.2,259.9),(169,59.6,246.5),(196,55.7,237.4)]



f = plt.figure(figsize=(18, 4))
rects = [None] * len(stacks)

# archaea
ax = f.add_subplot(131)
mat = mats[0]
ax.set_title(matlabels[0], fontsize=28)
nps = [x[0] for x in res[('cpu', mat)]]
bars = [barw*i for i in range(1, len(nps)+1)]
tmp1 = [x[1] for x in res[('cpu', mat)]]
tmp2 = [x[2] for x in res[('cpu', mat)]]
ymax = max(tmp2)
tmp2 = [tmp2[i]-tmp1[i] for i in range(len(nps))]
rects[0] = ax.bar(bars, tmp1, barw, alpha = 0.80,
                  bottom = 0, edgecolor='black', linewidth=0.10,
                  color = 'crimson')
rects[1] = ax.bar(bars, tmp2, barw, alpha = 0.80,
                  bottom = tmp1, edgecolor='black', linewidth=0.10,
                  color = 'royalblue')
offset = barw + barw*len(nps)
bars = [barw*i+offset for i in range(1, len(nps)+1)]
tmp1 = [x[1] for x in res[('cpu+gpu', mat)]]
tmp2 = [x[2] for x in res[('cpu+gpu', mat)]]
ymax = max(ymax, max(tmp2))
tmp2 = [tmp2[i]-tmp1[i] for i in range(len(nps))]
rects[0] = ax.bar(bars, tmp1, barw, alpha = 0.80,
                  bottom = 0, edgecolor='black', linewidth=0.10,
                  color = 'crimson')
rects[1] = ax.bar(bars, tmp2, barw, alpha = 0.80,
                  bottom = tmp1, edgecolor='black', linewidth=0.10,
                  color = 'royalblue')
for tick in ax.get_yticklabels():
    tick.set_fontsize(16)
ax.yaxis.grid(b=True, linestyle='--', color='dimgray')
ax.set_ylim(0, ymax + ymax/20)
ax.xaxis.set_ticklabels([])
ax.xaxis.set_ticks([])
ax.annotate(r'CombBLAS',
            xy=(0.25,-0.05), xycoords=('axes fraction', 'axes fraction'),
            xytext=(0, -15),
            textcoords='offset points',
            size=20, ha='center', va='bottom')
ax.annotate(r'CombBLAS-GPU',
            xy=(0.73,-0.05), xycoords=('axes fraction', 'axes fraction'),
            xytext=(0, -15),
            textcoords='offset points',
            size=20, ha='center', va='bottom')
plt.text(0.075, 0.70, r'runtime (sec.)', fontsize=28, rotation=90, transform=plt.gcf().transFigure)


# eukarya
ax = f.add_subplot(132)
mat = mats[1]
ax.set_title(matlabels[1], fontsize=28)
nps = [x[0] for x in res[('cpu', mat)]]
bars = [barw*i for i in range(1, len(nps)+1)]
tmp1 = [x[1] for x in res[('cpu', mat)]]
tmp2 = [x[2] for x in res[('cpu', mat)]]
ymax = max(tmp2)
tmp2 = [tmp2[i]-tmp1[i] for i in range(len(nps))]
rects[0] = ax.bar(bars, tmp1, barw, alpha = 0.80,
                  bottom = 0, edgecolor='black', linewidth=0.10,
                  color = 'crimson')
rects[1] = ax.bar(bars, tmp2, barw, alpha = 0.80,
                  bottom = tmp1, edgecolor='black', linewidth=0.10,
                  color = 'royalblue')
offset = barw + barw*len(nps)
bars = [barw*i+offset for i in range(1, len(nps)+1)]
tmp1 = [x[1] for x in res[('cpu+gpu', mat)]]
tmp2 = [x[2] for x in res[('cpu+gpu', mat)]]
ymax = max(ymax, max(tmp2))
tmp2 = [tmp2[i]-tmp1[i] for i in range(len(nps))]
rects[0] = ax.bar(bars, tmp1, barw, alpha = 0.80,
                  bottom = 0, edgecolor='black', linewidth=0.10,
                  color = 'crimson')
rects[1] = ax.bar(bars, tmp2, barw, alpha = 0.80,
                  bottom = tmp1, edgecolor='black', linewidth=0.10,
                  color = 'royalblue')
for tick in ax.get_yticklabels():
    tick.set_fontsize(16)
ax.yaxis.grid(b=True, linestyle='--', color='dimgray')
ax.set_ylim(0, ymax + ymax/20)
ax.xaxis.set_ticklabels([])
ax.xaxis.set_ticks([])
ax.annotate(r'CombBLAS',
            xy=(0.25,-0.05), xycoords=('axes fraction', 'axes fraction'),
            xytext=(0, -15),
            textcoords='offset points',
            size=20, ha='center', va='bottom')
ax.annotate(r'CombBLAS-GPU',
            xy=(0.73,-0.05), xycoords=('axes fraction', 'axes fraction'),
            xytext=(0, -15),
            textcoords='offset points',
            size=20, ha='center', va='bottom')


# isolates03
ax = f.add_subplot(133)
mat = mats[2]
ax.set_title(matlabels[2], fontsize=28)
nps = [x[0] for x in res[('cpu', mat)]]
bars = [barw*i for i in range(1, len(nps)+1)]
tmp1 = [x[1] for x in res[('cpu', mat)]]
tmp2 = [x[2] for x in res[('cpu', mat)]]
ymax = max(tmp2)
tmp2 = [tmp2[i]-tmp1[i] for i in range(len(nps))]
rects[0] = ax.bar(bars, tmp1, barw, alpha = 0.80,
                  bottom = 0, edgecolor='black', linewidth=0.10,
                  color = 'crimson')
rects[1] = ax.bar(bars, tmp2, barw, alpha = 0.80,
                  bottom = tmp1, edgecolor='black', linewidth=0.10,
                  color = 'royalblue')
offset = barw + barw*len(nps)
bars = [barw*i+offset for i in range(1, len(nps)+1)]
tmp1 = [x[1] for x in res[('cpu+gpu', mat)]]
tmp2 = [x[2] for x in res[('cpu+gpu', mat)]]
ymax = max(ymax, max(tmp2))
tmp2 = [tmp2[i]-tmp1[i] for i in range(len(nps))]
rects[0] = ax.bar(bars, tmp1, barw, alpha = 0.80,
                  bottom = 0, edgecolor='black', linewidth=0.10,
                  color = 'crimson')
rects[1] = ax.bar(bars, tmp2, barw, alpha = 0.80,
                  bottom = tmp1, edgecolor='black', linewidth=0.10,
                  color = 'royalblue')
for tick in ax.get_yticklabels():
    tick.set_fontsize(16)
ax.yaxis.grid(b=True, linestyle='--', color='dimgray')
ax.set_ylim(0, ymax + ymax/20)
ax.xaxis.set_ticklabels([])
ax.xaxis.set_ticks([])
ax.annotate(r'CombBLAS',
            xy=(0.25,-0.05), xycoords=('axes fraction', 'axes fraction'),
            xytext=(0, -15),
            textcoords='offset points',
            size=20, ha='center', va='bottom')
ax.annotate(r'CombBLAS-GPU',
            xy=(0.73,-0.05), xycoords=('axes fraction', 'axes fraction'),
            xytext=(0, -15),
            textcoords='offset points',
            size=20, ha='center', va='bottom')



plt.legend(rects,
           stacks,
           prop={'size':26},
           loc='upper center',
           ncol=2,
           bbox_to_anchor=(-0.7,1.4))
plt.savefig(os.path.basename(__file__)[:-2] + 'pdf', format='pdf', bbox_inches='tight', dpi=300)


==> figures/pagerank-cpu-vs-gpu.py <==
import os
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.ticker
from matplotlib.ticker import ScalarFormatter


plt.rc('text', usetex=True)
plt.rc('font', family='serif')

schemes = ['cpu', 'cpu+gpu']
colors = {'cpu': 'crimson',
          'cpu+gpu': 'royalblue'}
marks = {'cpu': 'o',
         'cpu+gpu': 's'}
linestyles = {'cpu': '-',
              'cpu+gpu': '-'}
mats = ['it-2004', 'arabic-2005', 'uk-2002']

res = {}
res[('cpu', 'it-2004')] = [(16, 82.9), (25,58.7), (36,43.9), (49,39.9), (64,32.8)]
res[('cpu', 'arabic-2005')] = [(16, 40.6), (25,27.1), (36,21.1), (49,16.9), (64,15.3)]
res[('cpu', 'uk-2002')] = [(16, 26.2), (25,17.0), (36,13.6), (49,10.9), (64,9.6)]
res[('cpu+gpu', 'it-2004')] = [(16, 61.4), (25,39.9), (36,34.0), (49,25.4), (64,21.2)]
res[('cpu+gpu', 'arabic-2005')] = [(16, 27.6), (25,17.9), (36,13.3), (49,11.7), (64,10.3)]
res[('cpu+gpu', 'uk-2002')] = [(16, 19.7), (25,12.3), (36,9.6), (49,8.4), (64,7.0)]



f = plt.figure(figsize=(13.5, 4))

# it-2004
ax = f.add_subplot(131)
mat = mats[0]
nps = [x[0] for x in res[('cpu', mat)]]
tmp = [x[1] for x in res[('cpu', mat)]]
ax.plot(nps, tmp, label=r'CombBLAS', color=colors['cpu'],
        linestyle=linestyles['cpu'], marker=marks['cpu'],
        markersize=9, fillstyle='none', markeredgewidth=1.5, linewidth=1.5)
tmp = [x[1] for x in res[('cpu+gpu', mat)]]
ax.plot(nps, tmp, label=r'CombBLAS-GPU', color=colors['cpu+gpu'],
        linestyle=linestyles['cpu+gpu'], marker=marks['cpu+gpu'],
        markersize=8, fillstyle='none', markeredgewidth=1.5, linewidth=1.5)
# ax.set_title(mat, fontsize=22)
ax.set_title('it-2004', fontsize=22)
ax.set_xscale('log', basex=2)
ax.set_yscale('log', basey=2)
ax.yaxis.set_major_formatter(matplotlib.ticker.FuncFormatter(lambda y, _: '{:g}'.format(y)))
ax.xaxis.set_major_formatter(matplotlib.ticker.FuncFormatter(lambda y, _: '{:g}'.format(y)))
ax.set_xlim(12, 96)
ax.set_xticks([16, 32, 64])
ax.yaxis.grid(b=True, linestyle=':')
ax.tick_params(axis='both', which='major', labelsize=18)
# plt.locator_params(axis='y', numticks=4)
ax.yaxis.set_major_locator(plt.MaxNLocator(5))

# arabic-2005
ax = f.add_subplot(132)
mat = mats[1]
nps = [x[0] for x in res[('cpu', mat)]]
tmp = [x[1] for x in res[('cpu', mat)]]
ax.plot(nps, tmp, label=r'CombBLAS', color=colors['cpu'],
        linestyle=linestyles['cpu'], marker=marks['cpu'],
        markersize=9, fillstyle='none', markeredgewidth=1.5, linewidth=1.5)
tmp = [x[1] for x in res[('cpu+gpu', mat)]]
ax.plot(nps, tmp, label=r'CombBLAS-GPU', color=colors['cpu+gpu'],
        linestyle=linestyles['cpu+gpu'], marker=marks['cpu+gpu'],
        markersize=8, fillstyle='none', markeredgewidth=1.5, linewidth=1.5)
# ax.set_title(mat, fontsize=22)
ax.set_title('arabic-2005', fontsize=22)
ax.set_xscale('log', basex=2)
ax.set_yscale('log', basey=2)
ax.yaxis.set_major_formatter(matplotlib.ticker.FuncFormatter(lambda y, _: '{:g}'.format(y)))
ax.xaxis.set_major_formatter(matplotlib.ticker.FuncFormatter(lambda y, _: '{:g}'.format(y)))
ax.set_xlim(12, 96)
ax.set_xticks([16, 32, 64])
ax.yaxis.grid(b=True, linestyle=':')
ax.tick_params(axis='both', which='major', labelsize=18)
# plt.locator_params(axis='y', numticks=4)
ax.yaxis.set_major_locator(plt.MaxNLocator(5))

# isolates-03
ax = f.add_subplot(133)
mat = mats[2]
nps = [x[0] for x in res[('cpu', mat)]]
tmp = [x[1] for x in res[('cpu', mat)]]
ax.plot(nps, tmp, label=r'CombBLAS', color=colors['cpu'],
        linestyle=linestyles['cpu'], marker=marks['cpu'],
        markersize=9, fillstyle='none', markeredgewidth=1.5, linewidth=1.5)
tmp = [x[1] for x in res[('cpu+gpu', mat)]]
ax.plot(nps, tmp, label=r'CombBLAS-GPU', color=colors['cpu+gpu'],
        linestyle=linestyles['cpu+gpu'], marker=marks['cpu+gpu'],
        markersize=8, fillstyle='none', markeredgewidth=1.5, linewidth=1.5)
# ax.set_title(mat, fontsize=22)
ax.set_title('uk-2002', fontsize=22)
ax.set_xscale('log', basex=2)
ax.set_yscale('log', basey=2)
ax.yaxis.set_major_formatter(matplotlib.ticker.FuncFormatter(lambda y, _: '{:g}'.format(y)))
ax.xaxis.set_major_formatter(matplotlib.ticker.FuncFormatter(lambda y, _: '{:g}'.format(y)))
ax.set_xlim(12, 96)
ax.set_xticks([16, 32, 64])
ax.yaxis.grid(b=True, linestyle=':')
ax.tick_params(axis='both', which='major', labelsize=18)
# plt.locator_params(axis='y', numticks=4)
ax.yaxis.set_major_locator(plt.MaxNLocator(5))



plt.text(0.06, 0.70, r'runtime (sec.)', fontsize=24, rotation=90, transform=plt.gcf().transFigure)
plt.text(0.41, -0.07, r'number of processes', fontsize=24, transform=plt.gcf().transFigure)

handles, labels = ax.get_legend_handles_labels()
lgd = ax.legend(handles, labels, loc='upper center',
                bbox_to_anchor=(-0.7, 1.4),
                fontsize=22, ncol=5, fancybox=True)

plt.savefig(os.path.basename(__file__)[:-2] + 'pdf', format='pdf', bbox_inches='tight', dpi=300)


==> figures/pagerank-spmv-bars.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.ticker
from matplotlib.ticker import ScalarFormatter
import itertools
import os


plt.rc('text', usetex=True)
plt.rc('font', family='serif')

stacks = ['SpMV', 'Other']
mats = ['it-2004', 'arabic-2005', 'uk-2002']
matlabels = ['it-2004', 'arabic-2005', 'uk-2002']
schemes = ['cpu', 'cpu+gpu']

barw = 0.16


res = {}
res[('cpu', 'it-2004')] = [(16,41.8,82.9), (25,32.9,58.7), (36,24.6,43.9), (49,19.6,39.9), (64,19.3,32.8)]
res[('cpu', 'arabic-2005')] = [(16,19.5,40.6), (25,13.7,27.1), (36,11.4,21.1), (49,8.3,16.9), (64,7.8,15.3)]
res[('cpu', 'uk-2002')] = [(16,11.0,26.2), (25,7.8,17.0), (36,6.3,13.6), (49,4.6,10.9), (64,4.0,9.6)]
res[('cpu+gpu', 'it-2004')] = [(16,19.7,61.4), (25,14.0,39.9), (36,14.3,34.0), (49,10.3,25.4), (64,7.0,21.2)]
res[('cpu+gpu', 'arabic-2005')] = [(16,6.6,27.6), (25,4.7,17.9), (36,3.5,13.3), (49,3.0,11.7), (64,2.6,10.3)]
res[('cpu+gpu', 'uk-2002')] = [(16,4.3,19.7), (25,3.0,12.3), (36,2.2,9.6), (49,1.6,8.4), (64,1.3,7.0)]



f = plt.figure(figsize=(18, 4))
rects = [None] * len(stacks)

# it-2004
ax = f.add_subplot(131)
mat = mats[0]
ax.set_title(matlabels[0], fontsize=28)
nps = [x[0] for x in res[('cpu', mat)]]
bars = [barw*i for i in range(1, len(nps)+1)]
tmp1 = [x[1] for x in res[('cpu', mat)]]
tmp2 = [x[2] for x in res[('cpu', mat)]]
ymax = max(tmp2)
tmp2 = [tmp2[i]-tmp1[i] for i in range(len(nps))]
rects[0] = ax.bar(bars, tmp1, barw, alpha = 0.80,
                  bottom = 0, edgecolor='black', linewidth=0.10,
                  color = 'crimson')
rects[1] = ax.bar(bars, tmp2, barw, alpha = 0.80,
                  bottom = tmp1, edgecolor='black', linewidth=0.10,
                  color = 'royalblue')
offset = barw + barw*len(nps)
bars = [barw*i+offset for i in range(1, len(nps)+1)]
tmp1 = [x[1] for x in res[('cpu+gpu', mat)]]
tmp2 = [x[2] for x in res[('cpu+gpu', mat)]]
ymax = max(ymax, max(tmp2))
tmp2 = [tmp2[i]-tmp1[i] for i in range(len(nps))]
rects[0] = ax.bar(bars, tmp1, barw, alpha = 0.80,
                  bottom = 0, edgecolor='black', linewidth=0.10,
                  color = 'crimson')
rects[1] = ax.bar(bars, tmp2, barw, alpha = 0.80,
                  bottom = tmp1, edgecolor='black', linewidth=0.10,
                  color = 'royalblue')
for tick in ax.get_yticklabels():
    tick.set_fontsize(16)
ax.yaxis.grid(b=True, linestyle='--', color='dimgray')
ax.set_ylim(0, ymax + ymax/20)
ax.xaxis.set_ticklabels([])
ax.xaxis.set_ticks([])
ax.annotate(r'CombBLAS',
            xy=(0.25,-0.05), xycoords=('axes fraction', 'axes fraction'),
            xytext=(0, -15),
            textcoords='offset points',
            size=20, ha='center', va='bottom')
ax.annotate(r'CombBLAS-GPU',
            xy=(0.73,-0.05), xycoords=('axes fraction', 'axes fraction'),
            xytext=(0, -15),
            textcoords='offset points',
            size=20, ha='center', va='bottom')
plt.text(0.075, 0.70, r'runtime (sec.)', fontsize=28, rotation=90, transform=plt.gcf().transFigure)


# arabic-2005
ax = f.add_subplot(132)
mat = mats[1]
ax.set_title(matlabels[1], fontsize=28)
nps = [x[0] for x in res[('cpu', mat)]]
bars = [barw*i for i in range(1, len(nps)+1)]
tmp1 = [x[1] for x in res[('cpu', mat)]]
tmp2 = [x[2] for x in res[('cpu', mat)]]
ymax = max(tmp2)
tmp2 = [tmp2[i]-tmp1[i] for i in range(len(nps))]
rects[0] = ax.bar(bars, tmp1, barw, alpha = 0.80,
                  bottom = 0, edgecolor='black', linewidth=0.10,
                  color = 'crimson')
rects[1] = ax.bar(bars, tmp2, barw, alpha = 0.80,
                  bottom = tmp1, edgecolor='black', linewidth=0.10,
                  color = 'royalblue')
offset = barw + barw*len(nps)
bars = [barw*i+offset for i in range(1, len(nps)+1)]
tmp1 = [x[1] for x in res[('cpu+gpu', mat)]]
tmp2 = [x[2] for x in res[('cpu+gpu', mat)]]
ymax = max(ymax, max(tmp2))
tmp2 = [tmp2[i]-tmp1[i] for i in range(len(nps))]
rects[0] = ax.bar(bars, tmp1, barw, alpha = 0.80,
                  bottom = 0, edgecolor='black', linewidth=0.10,
                  color = 'crimson')
rects[1] = ax.bar(bars, tmp2, barw, alpha = 0.80,
                  bottom = tmp1, edgecolor='black', linewidth=0.10,
                  color = 'royalblue')
for tick in ax.get_yticklabels():
    tick.set_fontsize(16)
ax.yaxis.grid(b=True, linestyle='--', color='dimgray')
ax.set_ylim(0, ymax + ymax/20)
ax.xaxis.set_ticklabels([])
ax.xaxis.set_ticks([])
ax.annotate(r'CombBLAS',
            xy=(0.25,-0.05), xycoords=('axes fraction', 'axes fraction'),
            xytext=(0, -15),
            textcoords='offset points',
            size=20, ha='center', va='bottom')
ax.annotate(r'CombBLAS-GPU',
            xy=(0.73,-0.05), xycoords=('axes fraction', 'axes fraction'),
            xytext=(0, -15),
            textcoords='offset points',
            size=20, ha='center', va='bottom')


# isolates03
ax = f.add_subplot(133)
mat = mats[2]
ax.set_title(matlabels[2], fontsize=28)
nps = [x[0] for x in res[('cpu', mat)]]
bars = [barw*i for i in range(1, len(nps)+1)]
tmp1 = [x[1] for x in res[('cpu', mat)]]
tmp2 = [x[2] for x in res[('cpu', mat)]]
ymax = max(tmp2)
tmp2 = [tmp2[i]-tmp1[i] for i in range(len(nps))]
rects[0] = ax.bar(bars, tmp1, barw, alpha = 0.80,
                  bottom = 0, edgecolor='black', linewidth=0.10,
                  color = 'crimson')
rects[1] = ax.bar(bars, tmp2, barw, alpha = 0.80,
                  bottom = tmp1, edgecolor='black', linewidth=0.10,
                  color = 'royalblue')
offset = barw + barw*len(nps)
bars = [barw*i+offset for i in range(1, len(nps)+1)]
tmp1 = [x[1] for x in res[('cpu+gpu', mat)]]
tmp2 = [x[2] for x in res[('cpu+gpu', mat)]]
ymax = max(ymax, max(tmp2))
tmp2 = [tmp2[i]-tmp1[i] for i in range(len(nps))]
rects[0] = ax.bar(bars, tmp1, barw, alpha = 0.80,
                  bottom = 0, edgecolor='black', linewidth=0.10,
                  color = 'crimson')
rects[1] = ax.bar(bars, tmp2, barw, alpha = 0.80,
                  bottom = tmp1, edgecolor='black', linewidth=0.10,
                  color = 'royalblue')
for tick in ax.get_yticklabels():
    tick.set_fontsize(16)
ax.yaxis.grid(b=True, linestyle='--', color='dimgray')
ax.set_ylim(0, ymax + ymax/20)
ax.xaxis.set_ticklabels([])
ax.xaxis.set_ticks([])
ax.annotate(r'CombBLAS',
            xy=(0.25,-0.05), xycoords=('axes fraction', 'axes fraction'),
            xytext=(0, -15),
            textcoords='offset points',
            size=20, ha='center', va='bottom')
ax.annotate(r'CombBLAS-GPU',
            xy=(0.73,-0.05), xycoords=('axes fraction', 'axes fraction'),
            xytext=(0, -15),
            textcoords='offset points',
            size=20, ha='center', va='bottom')



plt.legend(rects,
           stacks,
           prop={'size':26},
           loc='upper center',
           ncol=2,
           bbox_to_anchor=(-0.7,1.4))
plt.savefig(os.path.basename(__file__)[:-2] + 'pdf', format='pdf', bbox_inches='tight', dpi=300)

